Numerical verification of the Birch and Swinnerton-Dyer conjecture for hyperelliptic curves of higher genus over $\mathbb Q$ up to squares

The Birch and Swinnerton-Dyer conjecture has been numerically verified for the Jacobians of 32 modular hyperelliptic curves of genus 2 by Flynn, Lepr\'evost, Schaefer, Stein, Stoll and Wetherell, using modular methods. In the calculation of the real period, there is a slight inaccuracy, which might give problems for curves with non-reduced components in the special fibre of their N\'eron model. In this present paper we explain how the real period can be computed, and how the verification has been extended to many more hyperelliptic curves, some of genus 3, 4 and 5, without using modular methods.

==> anc/BSD_hyperelliptic.m <==
// Set this flag on true for debug printing.
SetVerbose("User2", true);

load 'Lfunction.m';
load 'RealPeriod.m';
load 'Regulator.m';
Attach("Tamagawa_pkg.m");
load 'Torsion.m';

function CheckBSD(H : UpToSquares := false, Rk := -1)
	assert(Type(H) eq CrvHyp);
	L := Lfunction(H : R := Rk);
	if (L eq -1) then
		print "L function could not be computed";
		return false, 0;
	end if;
	vprint User2: "(s-1)^(-r) L(J,s) =", L;
	try 
		RP := ReelePeriode(H);
	catch e
		vprint User2: "FAILED";
		RP := 0;
	end try;
	vprint User2: "Real period =", RP;
	Reg := Regulateur(H : UpToSq := UpToSquares, R := Rk);
	if (L eq -1) then
		print "Regulator could not be computed";
		return false, 0;
	end if;	
	vprint User2: "Regulator =", Reg;
	Tam := 1;
	for p in BadPrimes(MinimalWeierstrassModel(H)) do	
		TamP := TamagawaNumber(RegularModel(H, p));
		if (TamP eq -1) then
			print "Tamagawa number could not be computed at", p;
			return false, 0;
		end if;
		Tam *:= TamP;
		vprint User2: "Tamagawa number at", p, "=", TamP; 
	end for;
	if UpToSquares then
		Tors := 1;
	else
		Tors := Torsie(H);
	end if;
	vprint User2: "Torsion subgroup =", Tors;
	ConjSha := Tors^2 * L / (RP * Reg * Tam);
	vprint User2: "Conjectural Sha =", ConjSha;
	// Test whether ConjSha is rational using LinearRelation
	if UpToSquares then
		Coef := LinearRelation([ComplexField()!1.0, ConjSha]);
		RatApprox := -Coef[1]/Coef[2];
		if (ConjSha - RatApprox le Min(1.0E-9, 1/Abs(Coef[2])^3)) then
			return true, RatApprox;
		else
			return false, 0;
		end if;
	end if;
	if (Abs(ConjSha - Round(ConjSha)) le 1E-8) then
		return true, Round(ConjSha);
	end if;
	return false, 0;
end function;


==> anc/Find_Points_Jacobian.m <==
// Naive search of points on the Jacobian. It is known that it sometimes doesn't work for even-degree-models.

function AllDivisors(L)
	D := [];
	I := [[0..l[2]] : l in L];
	//print "I =", I;
	for i in CartesianProduct(I) do
		Append(~D, &*[L[j][1]^i[j] : j in [1..#L]]);
	end for;
	return D;
end function;

function FindPointsJacobian1(f)
	L := Set([]);
	S := Set([a/b : a in [-4..4], b in [1..3]]);
	J := Jacobian(HyperellipticCurve(f));
	_<x> := Parent(f);
	for b0, b1, b2, b3 in S do
		b := b0 + b1*x + b2*x^2 + b3*x^3;
		if Degree(b^2 + f) le 8 then
			for a in AllDivisors(Factorisation(b^2 - f)) do
				if Degree(a) le 3 then
					try
						P := J![a,b];
						Include(~L, P);
					catch e
						print "Error:", e;
					end try;
				end if;
			end for;
		end if;
	end for;
	return L;
end function;

function FindPointsJacobian2(f)
	L := Set([]);
	S := Set([a/b : a in [-10..10], b in [1..8]]);
	J := Jacobian(HyperellipticCurve(f));
	_<x> := Parent(f);
	for b0, b1, b2 in S do
		b := b0 + b1*x + b2*x^2;
		if Degree(b^2 + f) le 6 then
			for a in AllDivisors(Factorisation(b^2 - f)) do
				if Degree(a) le 2 then
					try
						P := J![a,b];
						Include(~L, P);
					catch e
						print "Error:", e;
					end try;
				end if;
			end for;
		end if;
	end for;
	return L;
end function;

function FindPointsJacobian4(f)
	L := Set([]);
	S := Set([a/b : a in [-2..2], b in [1..2]]);
	J := Jacobian(HyperellipticCurve(f));
	_<x> := Parent(f);
	for b0, b1, b2, b3, b4 in S do
		b := b0 + b1*x + b2*x^2 + b3*x^3 + b4*x^4;
		if Degree(b^2 + f) le 10 then
			for a in AllDivisors(Factorisation(b^2 - f)) do
				if Degree(a) le 4 then
					try
						P := J![a,b];
						Include(~L, P);
					catch e
						print "Error:", e;
					end try;
				end if;
			end for;
		end if;
	end for;
	return L;
end function;

function FindPointsJacobian5(f)
	L := Set([]);
	S := Set([a/b : a in [-2..2], b in [1..2]]);
	J := Jacobian(HyperellipticCurve(f));
	_<x> := Parent(f);
	for b0, b1, b2, b3, b4, b5 in S do
		b := b0 + b1*x + b2*x^2 + b3*x^3 + b4*x^4 + b5*x^5;
		if Degree(b^2 + f) le 12 then
			for a in AllDivisors(Factorisation(b^2 - f)) do
				if Degree(a) le 5 then
					try
						P := J![a,b];
						Include(~L, P);
					catch e
						print "Error:", e;
					end try;
				end if;
			end for;
		end if;
	end for;
	return L;
end function;

function FindPointsJacobian(f)
	d := Degree(f);
	if ((d eq 7) or (d eq 8)) then
		return FindPointsJacobian1(f);
	elif ((d eq 9) or (d eq 10)) then
		return FindPointsJacobian4(f);
	elif ((d eq 11) or (d eq 12)) then
		return FindPointsJacobian5(f);
	else
		error "Not implemented";
	end if;
end function;


==> anc/Lfunction.m <==
// Set this flag on true for debug printing.
SetVerbose("User1", false);

function Lfunction(H : R := -1)
	assert(Type(H) eq CrvHyp);
	J := Jacobian(H);	
	if (R eq -1) then
		R, R1 := RankBounds(J);
		if (R ne R1) then
			print "Rank bounds do not agree";
			return -1;
		end if;
	end if;
	try
		L := LSeries(H : ExcFactors := [* <p, "Ogg"> : p in PrimeDivisors(Integers()!Discriminant(MinimalWeierstrassModel(H))) *]);
	catch e
		print "Cannot compute L function:", e;
		return -1;
	end try;
	for i in [0..R-1] do
		assert(Evaluate(L, 1.0 : Derivative:=i) le 1E-15);
	end for;	
	return Evaluate(L, 1.0 : Derivative := R)/Factorial(R);
end function;


==> anc/README.txt <==
Author: Raymond van Bommel
Licence: CC-BY-SA 4.0; in case another licence is needed, please contact the author.

Usage: First run "load 'BSD_hyperelliptic.m'" to load everything.

Function: CheckBSD(Hyperelliptic curve)
Optional parameters:
- UpToSquares (default: false): only do verification up to squares (for genus >= 3 this is expected by the program, though the code for the torsion could be changed easily to actually also compute a guess for the torsion subgroup)
- Rk (default: -1): if set to a non-negative integer, the code will assume this is the algebraic rank (setting this is mandatory in case the rank bounds do not agree)
Output: Checks whether BSD holds up to squares and outputs a guess for the size of the Tate-Shafarevich group.

Remark: The part for the Tamagawa numbers is implemented as package and will be loaded as such in Magma.


==> anc/RealPeriod.m <==
// Set this flag on true for debug printing.
SetVerbose("User1", false);

function PolyMor(pol, phi1, phi2)	// Given a "morphism" A -> B and a "morphism" Z[x1, .., xn] -> B construct the associated "morphism" A[x1, .., xn] -> B. 
	if (Type(pol) eq SeqEnum) then
		return [PolyMor(p, phi1, phi2) : p in pol];
	end if;	
	ret := 0;
	mon := Monomials(pol);
	coeff := Coefficients(pol);
	assert(#mon eq #coeff);
	for i in [1..#mon] do
		ret +:= phi1(coeff[i])*phi2(mon[i]);
	end for;
	return ret;
end function;

function RealGCD(a, b)	// Also used for regulator
	vprint User1: "RealGCD(", a, ",", b, ")";
	if (b le 1E-10) then
		return a;
	end if;
	if (a/b le 1E-3) then
		return b;	
	end if;
	k := Floor(b/a);
	return RealGCD(b - k*a, a);
end function;

function Bool2Int(b)
	// Convert a boolean into an integer.
	if b then
		return 1;
	end if;
	return 0;
end function;

function InverseArray(Hp, patchRZ, p)
	// Create an array with for each component of the special an element to invert in the patch to localise away the other components.
	InvArr := [];
	vprint User1: "InverseArray start";
	for i in [1..#Hp`abstract_fibres] do
		vprint User1: "i =", i;
		fibre := Hp`abstract_fibres[i];
		idealFp := fibre`explicit[fibre`patch1]`ideal;
		patch := Hp`patches[fibre`patch1];
		if (Rank(patchRZ[fibre`patch1]) eq 3) then
			RZ<ix,iy,iz> := patchRZ[fibre`patch1];
		else
			RZ<ix,iy,iz,iw> := patchRZ[fibre`patch1];
		end if;
		phi := hom< Parent(Generators(idealFp)[1])->RZ | [ix,iy,iz] >;
		hidegree := false;		
		if (Degree(BaseRing(Parent(Generators(idealFp)[1]))) ne 1) then
			hidegree := true;
			phi2 := hom< BaseRing(Parent(Generators(idealFp)[1])) -> RZ | iw >;
			phi9 := hom< Parent(DefiningPolynomial(BaseRing(Parent(Generators(idealFp)[1])))) -> RZ | iw >;
			defpol := phi9(DefiningPolynomial(BaseRing(Parent(Generators(idealFp)[1]))));
			vprint User1: "defpol before phi2:", DefiningPolynomial(BaseRing(Parent(Generators(idealFp)[1])));
			vprint User1: "defpol =", defpol;
		end if;
		I := patch`ideal_k;
		ideal_id := -1;
		decomp := RadicalDecomposition(I);
		otherideals := ideal<RZ | 1>;
		for j in [1..#decomp] do			
			if (decomp[j] eq idealFp) then
				ideal_id := j;
				if (hidegree) then
					idealZ := ideal< RZ | [PolyMor(a, phi2, phi) : a in Generators(decomp[j])] > + ideal< RZ | p, defpol>;
				else
					idealZ := ideal< RZ | [phi(a) : a in Generators(decomp[j])] > + ideal< RZ | p >;
				end if;
			else
				if (hidegree) then
					tempidealZ := ideal< RZ | [PolyMor(a, phi2, phi) : a in Generators(decomp[j])] > + ideal< RZ | p, defpol>;
				else
					tempidealZ := ideal< RZ | [phi(a) : a in Generators(decomp[j])] > + ideal< RZ | p >;
				end if;				
				otherideals *:= tempidealZ;
			end if;
		end for;
		assert(ideal_id ne -1);
		vprint User1: "otherideals =", otherideals;
		vprint User1: "idealZ =", idealZ;
		
		for a in Generators(otherideals) do
			if not(a in idealZ) then
				InvArr[i] := a;
			end if;
		end for;
		assert(InvArr[i] ne 0);
	end for;
	vprint User1: "InverseArray stop";
	return InvArr;
end function;

function PatchFunctionFieldArray(Hp)
	// Create arrays with function fields and polynomial rings over Q and Z for later reuse (in order to avoid unnecessary reconstruction)
	patchK := AssociativeArray();
	patchR := AssociativeArray();
	patchRZ := AssociativeArray();
	S := Sort(SetToSequence(Keys(Hp`patches)));
	for i in S do
		RZ<ix,iy,iz> := Parent(Hp`patches[i]`eqns[1]);
		OL := BaseRing(RZ);
		if (Degree(OL) eq 1) then
			patchRZ[i] := RZ;
			R<tx,ty,tz> := ChangeRing(RZ, Rationals());
			patchR[i] := R;
			I := ideal < R | Hp`patches[i]`eqns>;
			A3 := AffineSpace(R);
			C := Curve(Scheme(A3, I));
			patchK[i] := FunctionField(C);
		else
			assert (OL eq EquationOrder(OL));
			OL := EquationOrder(OL);
			eqn := DefiningPolynomial(OL);
			RZ2<ix2,iy2,iz2,iw2> := PolynomialRing(Integers(),4);
			phi0 := hom < Parent(eqn) -> RZ2 | iw2 >;
			eqn := phi0(eqn);
			phi1 := hom < OL -> RZ2 | iw2 >;			
			phi2 := hom < RZ -> RZ2 | ix2, iy2, iz2 >;
			patchRZ[i] := RZ2;
			R<tx,ty,tz,tw> := ChangeRing(RZ2, Rationals());
			patchR[i] := R;
			L := PolyMor(Hp`patches[i]`eqns, phi1, phi2);
			Append(~L, eqn);
			I := ideal < R | L >;
			A4 := AffineSpace(R);
			C := Curve(Scheme(A4, I));
			patchK[i] := FunctionField(C);
		end if;
	end for;
	return patchK, patchR, patchRZ;
end function;

function DifferentialArray(Hp, f, patchK, patchR, patchRZ)
	vprint User1: "DifferentialArray(Hp,", f, ", patchK, patchR, patchRZ)";	

	// Calculates the differential array of the differential f*dx.
	assert(Type(Hp) eq CrvRegModel);	// Assert Hp is a regular model
	assert(Type(f) eq FldFunFracSchElt);	// Assert f is an element of a function field.	
	KOrig := Parent(f);	

	S := Sort(SetToSequence(Keys(Hp`patches)));
	patchfunc := AssociativeArray();
	diffarray := AssociativeArray();

	for i in S do
		if (Rank(patchRZ[i]) eq 3) then
			RZ<ix,iy,iz> := patchRZ[i];
			R<tx,ty,tz> := patchR[i];
			phi0 := hom<Parent(Hp`patches[i]`eqns[1])->R | tx, ty, tz>;
			phi00 := hom<Integers()->Integers() | >;
			hidegree := false;
		else
			RZ<ix,iy,iz,iw> := patchRZ[i];
			R<tx,ty,tz,tw> := patchR[i];
			phi0 := hom<Parent(Hp`patches[i]`eqns[1])->R | tx, ty, tz>;
			phi00 := hom<EquationOrder(BaseRing(Parent(Hp`patches[i]`eqns[1])))->R | tw>;
			hidegree := true;
		end if;
		K := patchK[i];		
		x := K.1;
		y := K.2;
		z := K.3;
		if (i[1] eq 1) then
			// Determine function using definitions from source regular model
			w := Genus(Hp`C)+1;
			if (i[2] eq 1) then
				// On this patch you need to transform some things.
				phi := hom < KOrig -> K | [1/y, x/y^w] >;
				patchfunc[i] := -phi(f)/y^2*Differential(y);
			elif (i[2] eq 2) then
				// This should not happen when you take hyperelliptic curves in weighted projective space; see also source for RegularModel.
				assert(false);
			elif (i[2] eq 3) then
				// On this patch you take f*dx, no transformation is needed.
				phi := hom < KOrig -> K | [x, y] >;
				patchfunc[i] := phi(f)*Differential(x);
			end if;
		else
			// Use substitution to get function here
			j := Hp`patches[i]`parent;
			Kparent := patchK[j];
			xp := Kparent.1;
			phi1 := hom < Parent(Hp`patches[i]`eqns[1]) -> K | [K.1, K.2, K.3] >;
			if (hidegree) then
				phi := hom < Kparent -> K | PolyMor(Hp`patches[i]`map, phi00, phi0) cat [tw] >;
			else
				phi := hom < Kparent -> K | phi1(Hp`patches[i]`map) >;
			end if;			
			patchfunc[i] := phi(patchfunc[j]/Differential(xp))*Differential(phi(xp));
		end if;
		vprint User1: "patchfunc", i, "=", patchfunc[i];
		// Find the f such that the differential is f*dx and express everything in terms of the generator.
		fdx := patchfunc[i]/Differential(x);
		eq1dy := Derivative(PolyMor(Hp`patches[i]`eqns[1], phi00, phi0),ty); 
		eq2dy := Derivative(PolyMor(Hp`patches[i]`eqns[2], phi00, phi0),ty);
		eq1dz := Derivative(PolyMor(Hp`patches[i]`eqns[1], phi00, phi0),tz); 
		eq2dz := Derivative(PolyMor(Hp`patches[i]`eqns[2], phi00, phi0),tz); 
		fdx := (eq1dy*eq2dz - eq1dz*eq2dy)*fdx;
		diffarray[i] := fdx;
	end for;

	return diffarray;
end function;

function LocalVanishingOrder(R, I, f, p)
	// Calculate minimum i such that f not in I + (p^i).
	if (f in I) then
		return 1000000; // Infinity 
	end if;
	for i in [1..100] do
		if not(f in (I + Ideal(R!p^i))) then
			vprint User1: "LocalVanishingOrder(R, I,", f, ",", p, ") =", i-1;
			return i-1;
		end if;
	end for;
	vprint User1: "Failed LocalVanishingOrder(", R, ",", I, ",", f, ",", p, ")"; 
	assert(false);
end function;

function DifferentialVanishingOrder(diffarray, coeff, Hp, p, InvArr)
	vprint User1: "DifferentialVanishingOrder(diffarray,", coeff, ", Hp,", p, ", patchRZ)";	

	// Calculates the vanishing order of the differential f*dx.

	ret := 1000000;	// This should be considered as being infinity.	

	for k in [1..#Hp`abstract_fibres] do
		vprint User1: "Abstract fibre", k;
		fib := Hp`abstract_fibres[k];
		i := fib`patch1;
		vprint User1: "Patch nr", i;
		// Step 1: retrieve all data from the diffarray and construct the linear combinations
		fdx := Zero(Parent(diffarray[1][i]));
		if (Rank(Parent(Numerator(fdx))) eq 3) then
			RZ<ix,iy,iz,iv> := PolynomialRing(Integers(),4);
			phiL := [ix,iy,iz];
			hidegree := false;
		else
			RZ<ix,iy,iz,iw,iv> := PolynomialRing(Integers(), 5);
			phiL := [ix,iy,iz,iw];			
			hidegree := true;
		end if;

		for j in [1..#coeff] do
			fdx +:= coeff[j]*diffarray[j][i];
		end for;

		num := Numerator(fdx);
		den := Denominator(fdx);
		factor := LCM([Denominator(t) : t in Coefficients(num) cat Coefficients(den)]);
		factor /:= GCD([Numerator(t) : t in Coefficients(num) cat Coefficients(den)]);
		num *:= factor;
		den *:= factor;
		// Step 2: map everything to a polynomial ring over Z
		phi := hom<Parent(num)->RZ | phiL>;
		num := phi(num);
		den := phi(den);
		vprint User1: "fdx = ", num, "/", den;
		// Step 3: do the Groebner calculations
		gens := Generators(fib`explicit[i]`ideal);
		phi := hom< Parent(gens[1])->RZ | [ix, iy, iz] >;
		phi2 := hom< Parent(InvArr[k])->RZ | phiL >;
		if (hidegree) then
			phi3 := hom< BaseRing(Parent(gens[1]))->RZ | iw >;
			eqn := DefiningPolynomial(BaseRing(Parent(gens[1])));
			phi4 := hom< Parent(eqn)->RZ | iw >;
			eqn := phi4(eqn);
		else
			phi3 := hom< BaseRing(Parent(gens[1]))->RZ | >;
			eqn := RZ!0;
		end if;
		vprint User1: "InvArr[k] =", InvArr[k];
		I := Ideal([PolyMor(a, phi3, phi) : a in gens] cat [eqn, iv*phi2(InvArr[k])-1]);	// TODO: is this really the right ideal?
		ret := Min(ret, LocalVanishingOrder(RZ, I, num, p) - LocalVanishingOrder(RZ, I, den, p));
	end for;
	
//	print "DifferentialVanishingOrder(", coeff, ") =", ret;
	return ret;
end function;


function CompensationFactor(H, p)

	assert(Type(H) eq CrvHyp);	// Assert H is an hyperelliptic curve over the rationals.
	assert(Type(BaseField(H)) eq FldRat);
	assert(IsSimplifiedModel(H));
	assert(Type(p) eq RngIntElt);	// Assert p is a rational prime.
	assert(IsPrime(p));

	ret := 1;

	try
		Hp := RegularModel(H, p);
	catch e
		print "Regular model could not be constructed at p =", p, "for", H;
		print "Compensation factor (and hence the real period) could be off by a power of", p;
		return ret;
	end try; 

	K<x,y> := FunctionField(H);
	patchK, patchR, patchRZ := PatchFunctionFieldArray(Hp);
	InvArr := InverseArray(Hp, patchRZ, p);
	basis := [x^i / y : i in [0..Genus(H)-1]];	// Standard basis for holomorphic differentials: x^i / y * dx
	arewedone := false;
	diffarray := AssociativeArray();

	while (arewedone eq false) do
		arewedone := true;

		// Check that basis elements are well-defined.
		for i in [1..#basis] do
			diffarray[i] := DifferentialArray(Hp, basis[i], patchK, patchR, patchRZ);
		end for;

		for i in [1..#basis] do
			ord := DifferentialVanishingOrder(diffarray, [Bool2Int(i eq j) : j in [1..#basis]], Hp, p, InvArr);
			if (ord le -1) then
				basis[i] := basis[i] * p^(-ord);
				ret *:= p^(-ord);
				diffarray[i] := DifferentialArray(Hp, basis[i], patchK, patchR, patchRZ);
			end if;
		end for;

		// Check that there is nothing vanishing everywhere.
		for i in CartesianPower(Set([0..(p-1)]), #basis) do
			f := &+[K!i[j]*basis[j] : j in [1..#basis]];
			if (f eq 0) then
				continue;
			end if;
			ord := DifferentialVanishingOrder(diffarray, i, Hp, p, InvArr);
			if (ord ge 1) then
				for j in [1..#basis] do
					if (i[j] ne 0) then		
						basis[j] := f/p^ord;
						ret /:= p^ord;
						arewedone := false;
						break;
					end if;
				end for;
				assert(arewedone eq false);
				break;
			end if;
		end for;	

	end while;

	vprint User3: "at p = ", p;
	vprint User3: "basis = ", basis;

	return ret;
end function;

function RealLatticeArea(M)
	// Given a (2g) x g matrix with entries over M, calculate the area of the lattice spanned by its columns.
	g := NumberOfColumns(M);
	assert(NumberOfRows(M) eq 2*g);

	// Calulcate the determinants of all g x g minors.
	dets := [];
	for S in Subsets(Set([1..2*g]), g) do
		N := Matrix([M[s] : s in S]);
		Append(~dets, Abs(Determinant(N)));
	end for;
	Sort(~dets);
	
	// Find the smallest determinant that is not approximately 0.
	ret := -1;
	for d in dets do
		assert( (d le 1E-20) or (d ge 1E-10) );	// Assume all determinants are either almost zero, or distinctively non-zero.
		if (d ge 1E-10) then
			if (ret eq -1) then
				ret := d;
			else	// Check that other determinants are integral multiples.
				ret := RealGCD(d, ret);
				assert(ret ge 1E-10);
				assert(Round(d/ret) - d/ret le 1E-10);
			end if;
		end if;
	end for;
	assert(ret ge 0);

	return ret;
end function;

function ReelePeriode(H)
	// Calculates the real period

	assert(Type(H) eq CrvHyp);	// Assert H is an hyperelliptic curve over the rationals.
	assert(Type(BaseField(H)) eq FldRat);

	Hw := MinimalWeierstrassModel(H);
	Hs := SimplifiedModel(Hw);	// Take simplified models
	g := Genus(H);
	c := 1;	

	for p in BadPrimes(Hs) do
		vprint User1: "Calculating compensation factor for p =", p;
		cf := 1;		
		cf := CompensationFactor(Hs, p);
		c *:= cf;		// Calculate all compensation factors
		vprint User1: "Compensation factor for p =", p, "is", cf;
	end for;

	// Some calculations with big period matrix
	M := BigPeriodMatrix(AnalyticJacobian(Hs));
	MR := [[ 2*Real(M[i][j]) : i in [1..g]] : j in [1..2*g]]; 
	rp := RealLatticeArea(Matrix(MR));

	return rp*c;

end function;



==> anc/Regulator.m <==
load "Find_Points_Jacobian.m";
// Set this flag on true for debug printing.
SetVerbose("User1", false);

function RealGCD(a, b)	// Also used for real period
	vprint User1: "RealGCD(", a, ",", b, ")";
	if (b le 1E-12) then
		return a;
	end if;
	if (a/b le 1E-3) then
		return b;	
	end if;
	k := Floor(b/a);
	return RealGCD(b - k*a, a);
end function;

function Regulateur(H : UpToSq := false, R := -1)
	assert(Type(H) eq CrvHyp);
	H := SimplifiedModel(MinimalWeierstrassModel(H));
	J := Jacobian(H);
	if (R eq -1) then
		R, R1 := RankBounds(J);
		//R, R1, gens := RankBounds(J : ReturnGenerators := true);
		if (R ne R1) then
			print "Rank bounds for J are not equal";
			return -1;
		end if;
	end if;
	
	if (R eq 0) then
		return 1;	// If rank is 0, do not look for points.
	end if;

	//if (UpToSq) then	// Warning this might not use Arakelov for genus 2.
	//	return Regulator(gens); (TODO) Find a way to get the generators from 'gens'.
	//end if;

	NrRequired := R+1;
	ret := 0.0;
	L := [];
	B := 1000;	
	while (ret le 1E-12) do
		NrRequired +:= 1;
		while (#L lt NrRequired) do
			vprint User1: "Raising B to", B;
			if (Genus(H) le 2) then			
				L := Points(J : Bound := B);
			else
				L := SetToSequence(FindPointsJacobian(HyperellipticPolynomials(H)));
				assert(#L ge NrRequired);
			end if;
			vprint User1: "Found", #L, "elements";
			B *:= 2;
		end while;
		NrRequired := #L;
		NrUsed := Min(R+ 5, #L);
		repeat
			NrUsed := Min(NrUsed + 5, #L);
			if (R ge 2) then
				M := [[HeightPairing(L[i],L[j] : UseArakelov := true) : i in [1..NrUsed]] : j in [1..NrUsed]];
			else 
				M := DiagonalMatrix([HeightPairing(L[i], L[i] : UseArakelov := true) : i in [1..NrUsed]]);
			end if;
			for S in Subsets(Set([1..NrUsed]), R) do
				vprint User1: "Calculating regulator for points", S;
				ret := RealGCD(ret, Determinant(Matrix([[M[i][j] : i in S] : j in S])));
				vprint User1: "New potential regulator is", ret;
			end for;
			ret := Abs(ret);
		until (NrUsed eq #L) or (ret ge 1E-12);
	end while;
	return ret;
end function;


==> anc/Tamagawa_pkg.m <==
freeze;

/******************************************************************************

   Regular models of arithmetic surfaces -- Tamagawa numbers

   Raymond van Bommel, March 2017

******************************************************************************/

// Some reference: http://arxiv.org/abs/math/9804069

// Begin: copied from source RegularModels
function multiplicity_of_point(idl, pt)
  Pol := Generic(idl);
  S := Scheme(AffineSpace(Pol), idl);
  F := Universe(pt`coords);
  d := Degree(F, BaseRing(Pol));
  m := Multiplicity(S, S(F)! pt`coords);

  return d*m;
end function;
// End: copied from source RegularModels

function SelfintersectionNumber(Hp, i)
	//print "Selfintersection,", i;
	M := IntersectionMatrix(Hp);
	j := Index(Hp`regular_fibres_indices, i);
	return M[j][j];
end function;

function IntersectionNumber(Hp, i, j)	// Copied more or less from source RegularModels.
	if (i eq j) then
		return SelfintersectionNumber(Hp, i);
	end if;
	intn_pts := [pt : pt in Hp`points | pt`is_regular and {i, j} subset pt`fibres];	// There are no non-regular fibres per assumption.
	m := 0;
	for pt in intn_pts do
		idx := pt`patch;
		intn := Hp`abstract_fibres[i]`explicit[idx]`ideal + Hp`abstract_fibres[j]`explicit[idx]`ideal;
		m +:= multiplicity_of_point(intn, pt`explicit[idx]);
	end for;
	return m;
end function;

function FindFrobeniusImage(Hp, i, e)	// Find the image of Frobenius of point i.
	
	assert(Type(Hp) eq CrvRegModel);
	assert(Type(i) eq RngIntElt);	// Some basic assertions.
	assert((1 le i) and (i le #Hp`points));
	assert(Type(e) eq RngIntElt);
	assert(1 le e);
	
	patch1 := Hp`points[i]`patch;
	coords1 := Hp`points[i]`explicit[patch1]`coords;
	p := #PrimeField(Hp`points[i]`field);
	frobcoords := [x^(p^e) : x in coords1];
	ans := -1;
	
	for j in [1..#Hp`points] do
		patch2 := Hp`points[j]`patch;
		coords2 := Hp`points[j]`explicit[patch2]`coords;
		if (patch1 eq patch2) and (coords2 eq frobcoords) then
			ans := j;
		end if;
	end for;
	
	assert(0 le ans);
	return ans;
	
end function;

function FindComponentFrobenius(Hp, L, i, e)	// Find image of component i under Frobenius
	patch := Hp`abstract_fibres[i]`patch1;
	ideal := Hp`abstract_fibres[i]`explicit[patch]`ideal;
	patchideal := Hp`patches[patch]`ideal_k;
	R<xx, yy, zz> := Parent(Generators(ideal)[1]);
	K := BaseRing(R);
	p := #PrimeField(K);
	if (IsPrimeField(K)) then
		frobK := hom< K -> K | >;
	else
		frobK := hom< K -> K | Generator(K)^(p^e) >;
	end if;
	frobR := hom< R -> R | frobK, xx, yy, zz >;
	frobideal := ideal< R | [frobR(x) : x in Generators(ideal)]>;
	frobpatchideal := ideal< R | [frobR(x) : x in Generators(patchideal)] >;
	assert(patchideal eq frobpatchideal);	// Just a sanity check, sometimes the ideal is not defined over the right field. Then we should stop.
	ret := -1;
	for j in [1..#L] do
		fib := Hp`abstract_fibres[L[j][1]];
		if (patch eq fib`patch1) then
			if (frobideal eq fib`explicit[patch]`ideal) then
				ret := j;
			end if;
		end if;
	end for;
	assert(ret ge 0);
	return ret;	
end function;

function FindBlownUpPoints(Hp, i)	// Find indices of points blown up in patch i.

	assert(Type(Hp) eq CrvRegModel);
	assert(Type(i) eq RngIntElt);	// Some basic assertions.
	assert(i in [x[1] : x in Keys(Hp`patches)]);
	
	L := [];
	for j in [1..#Hp`points] do
		P := Hp`points[j];
		if P`is_regular eq false then
			if P`patch[1] eq i then
				Append(~L, j); 
			end if;
		end if;
	end for;
	return L;
	
end function;

function RecurseThroughPatches(Hp, fibresperpatch, i, curfrob)

	//print "RecurseThroughPatches(Hp, fibresperpatch, ", i, ",", curfrob, ")";

	// L = list of: [original fibre id, image frobenius]
	L := [];
	
	// M = intersection matrix
	M := [];
	
	// Find components in this patch and how Frobenius maps them.
	for fibid in fibresperpatch[i] do
		Append(~L, [fibid, -1]);
	end for;
	for j in [1..#L] do
		if (L[j][2] eq -1) then
			L[j][2] := FindComponentFrobenius(Hp, L, L[j][1], curfrob);
		end if;
	end for;
	M := [[IntersectionNumber(Hp, L[i][1], L[j][1]) : i in [1..#L]] : j in [1..#L]];
	
	// Recurse through points blownup.
	blownup := FindBlownUpPoints(Hp, i);
	copynr := 1;
	
	while (#blownup ge 1) do
		//print #blownup, "points left";
		P := blownup[1];
		Q := P;
		FrobImageP := [P];
		while (FindFrobeniusImage(Hp, Q, curfrob) ne P) do
			Q := FindFrobeniusImage(Hp, Q, curfrob);
			Append(~FrobImageP, Q);
		end while;
		nr := #FrobImageP;
		//print "Now considering", nr, "of them";
		newfrob := curfrob * nr;

		L2, M2 := RecurseThroughPatches(Hp, fibresperpatch, Hp`points[P]`blownup, newfrob);
		
		// Add nr copies of L2 and M2 to L and M
		for k in [1..nr-1] do
			curind := #L;	// Shift everything by this number.
			for m in [1..#L2] do
				Append(~L, [L2[m][1], curind + m + #L2]);	// Frobenius permutes these parts cyclically.
			end for;
		end for;
		for k in [nr] do
			curind := #L;
			for m in [1..#L2] do
				Append(~L, [L2[m][1], curind + L2[m][2] - #L2*(nr-1)]);	// After nr cycles, it should ask as recursively found frobenius. 
			end for;
		end for;
		prevM := #M;
		for k in [1..nr] do
			for m in [1..#L2] do
				Append(~M, []);
				for n in [1..prevM] do
					Append(~M[n], IntersectionNumber(Hp, L[n][1], L2[m][1]));	// Add some rows to the matrix.
					Append(~M[#M], IntersectionNumber(Hp, L[n][1], L2[m][1]));	// Add some columns to the matrix.
				end for;				
			end for;
		end for;
		for k1,k2 in [1..nr] do
			for m1,m2 in [1..#L2] do
				if (k1 eq k2) then
					Append(~M[prevM+(k1-1)*#L2+m1], M2[m1][m2]);
				else
					Append(~M[prevM+(k1-1)*#L2+m1], 0);
				end if;
			end for;
		end for;
		//print "Just considered point", P, "eleminating", nr, "points";
		blownup := [x : x in blownup | not(x in FrobImageP)];
	end while;


	// Calculate intersection matrix, to be modified

	fibres := [Hp`abstract_fibres[fib[1]] : fib in L];
	mults  := [fib`multiplicity : fib in fibres];

	//print "End function on ", i;
	//print "Output:";
	//print L;
	//print M;
	
	return L, M;
	
end function;

function FrobeniusOrder(frob, i)
	ret := 1;
	j := frob[i];
	while (j ne i) do
		j := frob[j];
		ret +:= 1;
	end while;
	return ret;
end function;


intrinsic TamagawaNumber(Hp::CrvRegModel) -> RngIntElt
{Computing the Tamagawa number of a regular model}

/*function TamagawaGetal(H, p)
	
	assert(Type(H) eq CrvHyp);	// Assert H is an hyperelliptic curve over Q.
	assert(Type(BaseField(H)) eq FldRat);
	assert(Type(p) eq RngIntElt);	// Assert p is a rational prime.
	assert(IsPrime(p));
	
	//H := MinimalWeierstrassModel(H);
	try
		Hp := RegularModel(H, p);
	catch e
		print "Regular model for p =", p, "cannot be computed for", H;
		return -1;
	end try;*/
	G := ComponentGroup(Hp);
	if assigned(Hp`model_with_split_components) then
		Hp := Hp`model_with_split_components;
	end if;
	
	fibresperpatch := [[] : i in [1..Max([x[1] : x in Keys(Hp`patches)])]];
	for i in [1..#Hp`abstract_fibres] do	// Assume there are no fibres being blown-up.
		fib := Hp`abstract_fibres[i];
		if not(fib`is_regular) then
			print "Warning: one of the components in the special fibre is not regular. This should only happen in the case when these components are geometrically irreducible. (Otherwise, the regular model is not computable.) The output is not guaranteed to be correct.";
			return #G;
		end if;
		Append(~fibresperpatch[fib`patch1[1]], i);
	end for;
	
	L,M := RecurseThroughPatches(Hp, fibresperpatch, 1, 1);
	M := Matrix(M);

	// Copied from source code RegularModels
	//mat := IntersectionMatrix(Hp);
	mults := [Hp`abstract_fibres[L[i][1]]`multiplicity : i in [1..#L]]; // Has to be reordered.
	assert Nrows(M) eq #mults;
 
	f := #mults;
	A := FreeAbelianGroup(#mults);
	Z := FreeAbelianGroup(1);
	B := Kernel(hom< A->Z | [m*Z.1 : m in mults] >);
	C,q := quo< B | [B| &+[M[i,j]*A.i : i in [1..f]] : j in [1..f]] >;
 
 	
 	// Construct Frobenius
 	frob := [i : i in [1..f]];
 	assert(#L eq f);
 	for i in [1..f] do
 		frob[i] := L[i][2];
 	end for;
	assert(M eq Matrix([[ M[i,j] : i in frob ] : j in frob ]));	// Check that the intersection matrix is Frobenius-invariant.
	assert(mults eq [mults[i] : i in frob]); // Check that the multiplicities are Frobenius-invariant.

 	map1 := hom< A->A | [A.frob[i] : i in [1..#Generators(A)]] >;
 	map2 := hom< B->C | [q(map1(B.i)) : i in [1..#Generators(B)]] >;
 	for b in [B| &+[M[i,j]*A.i : i in [1..f]] : j in [1..f]] do
 		assert map2(b) eq Zero(C);
 	end for;
 	map3 := hom< C->C | [map2((q^(-1))(C.i)) - C.i : i in [1..#Generators(C)]] >;
	D := Kernel(map3);

	assert IsFinite(C);
	
	/* D = Ker beta / Im alpha, in the sense of [Bosch-Liu, Thm. 1.11]
	// Now we calculate q, d and d'
	// This does not make sense, we are calculating the G-module as in [Bosch-Liu, Thm. 1.1]
	
	dprime := GCD(mults);
	d := GCD([FrobeniusOrder(frob,i)*mults[i] : i in [1..#mults]]);
	q := 2;
	if IsDivisibleBy(Genus(Hp`C)-1, dprime) then
		q := 1;
	end if;
	//return #D*dprime / (d*q);*/
	return #D; //, D, C, map3, frob, L, M;
end intrinsic;

/*
Load sample cases

H1 := HyperellipticCurve([1,0,6,-2]);
H2 := HyperellipticCurve([1,0,6,7]);
H3 := HyperellipticCurve([1,0,4,-4]);
H4 := HyperellipticCurve([1,0,4,-3]);
H5 := HyperellipticCurve([1,0,4,4]);

Hp1 := RegularModel(H1, 3);
G := ComponentGroup(Hp1);
Hp1 := Hp1`model_with_split_components;
Hp2 := RegularModel(H2, 3);
G := ComponentGroup(Hp2);
Hp2 := Hp2`model_with_split_components;
Hp3 := RegularModel(H3, 2);
G := ComponentGroup(Hp3);
//Hp3 := Hp3`model_with_split_components;
Hp4 := RegularModel(H4, 2);
G := ComponentGroup(Hp4);
Hp4 := Hp4`model_with_split_components;
Hp5 := RegularModel(H5, 2);
G := ComponentGroup(Hp5);
Hp5 := Hp5`model_with_split_components;
*/


// For EC([13,14]) at p=2 no RegularModel can be computed!

intrinsic TamagawaSelfTest() -> BoolElt
{Self-testing of the Tamagawa code for regular models}
	R<x> := PolynomialRing(Rationals());
	anyfail := false;
	for a,b in [-15..15] do
		print "a, b =", a, b;
		f := x^3 + a*x + b;
		if IsSeparable(f) then
			E := EllipticCurve(f);
			H := HyperellipticCurve(f);
			for p in BadPrimes(E) do	// Remark: BadPrimes(H) is not BadPrimes(E), the former always contains 2.
				print "p = ", p;
				tamgw1 := TamagawaNumber(E, p);
				try
					Hp := RegularModel(H,p);
					tamgw2 := TamagawaNumber(Hp);
				catch e
					print e;
					tamgw2 := 0;
				end try;
				if (tamgw1 ne tamgw2) then
					print "FAIL";
					anyfail := true;
					break;
				end if;
			end for;
		end if;
		if anyfail then
			break;
		end if;
	end for;

	return anyfail;
end intrinsic;


==> anc/Torsion.m <==
// Set this flag on true for debug printing.
SetVerbose("User1", false);

function Torsie(H)
	assert(Type(H) eq CrvHyp);
	H := SimplifiedModel(MinimalWeierstrassModel(H));
	J := Jacobian(H);	
	return #TorsionSubgroup(J);
end function;

